Exploring Giant Planet Atmospheres with Habitable Worlds Observatory

Visible and ultraviolet imaging and spectroscopy of Solar System giant planets can set the paradigm for the atmospheric, ionospheric, and magnetospheric processes shaping the diversity of giant exoplanets, brown dwarfs, and their interactions with stellar hosts. Spectra of their molecular absorptions, aerosol scattering, airglow, and auroral emissions can reveal these dynamic atmospheres in three dimensions. Given that giant planets are extended, bright, moving, and rotating objects, with extreme dynamic range and highly variable appearances, they impose specific mission and instrumentation requirements on future large space-based optical/UV observatories like the proposed Habitable Worlds Observatory (HWO). We advocate that HWO must have the capability to track non-sidereal targets like the giant planets and their satellites; should be able to view auroras and atmospheres without saturation (e.g., through the use of filters or fast read-out modes); and with a high dynamic range to explore faint objects near bright discs. HWO should enable spatially-resolved spectroscopy from $\sim80$ nm to $\sim900$ nm, capturing H$_2$ Lyman and Werner band series and H Lyman-$\alpha$ in the far-UV; molecular absorptions and scattering in the mid-UV/visible; and deep hydrogen/methane absorptions in the 800-900 nm for cloud characterisation and CH$_4$ mapping. Imaging should enable time-resolved observations, from seconds to create auroral movies, to hours for cloud tracking and winds, to months and years for atmosphere/ionosphere variability. We advocate that an imager should have sufficient field of view to capture Jupiter ($>50$\arcsec), and that UV/visible integral field spectrographs be considered with both narrow ($3$\arcsec) and wide ($>10$\arcsec) field capabilities to provide efficient mapping of atmospheres and auroras. [Abbr]

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

